Transformer Layers as Painters

Despite their nearly universal adoption for large language models, the internal workings of transformers are not well understood. We aim to better understand the impact of removing or reorganizing information throughout the layers of a pretrained transformer. Such an understanding could both yield better usage of existing models as well as to make architectural improvements to produce new variants. We present a series of empirical studies on frozen models that show that the lower and final layers of pretrained transformers differ from middle layers, but that middle layers have a surprising amount of uniformity. We further show that some classes of problems have robustness to skipping layers, running the layers in an order different from how they were trained, or running the layers in parallel. Our observations suggest that even frozen pretrained models may gracefully trade accuracy for latency by skipping layers or running layers in parallel.

==> figures/makefigs.py <==
import pandas as pd
import matplotlib.pyplot as plt

fname = 'Painter Experiment - v1.csv'

df = pd.read_csv(fname)




==> figures/qi_llama_llooping.py <==
# Heat Map for Loop time vs N of llama 2 7b
# Each grid value means the average score of ARC(acc_norm)	HellaSwag(acc_norm)	Winogrande	Lambada openai(acc)
# Raw sheet https://docs.google.com/spreadsheets/d/1FYBnTpPAOrg1ZzJz77uDj04WWRiK9rIviAEOWunM-Yk/edit#gid=35629185

import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

data = np.array([
    [0.2464, 0.2630, 0.2569, 0.2593, 0.2525, 0.2640, 0.2763, 0.2876, 0.3068, 0.3550, 0.4110, 0.4930, 0.5820, 0.6401],
    [0.2466, 0.2555, 0.2662, 0.2617, 0.2687, 0.2700, 0.2919, 0.3208, 0.3457, 0.4128, 0.4792, 0.5542, 0.6141, 0.6545],
    [0.2468, 0.2577, 0.2592, 0.2587, 0.2691, 0.2858, 0.3150, 0.3508, 0.3829, 0.4663, 0.5211, 0.5874, 0.6237, 0.6549],
    [0.2469, 0.2606, 0.2570, 0.2655, 0.2741, 0.2951, 0.3343, 0.3750, 0.4231, 0.4963, 0.5448, 0.5966, 0.6290, 0.6421],
    [0.2470, 0.2601, 0.2511, 0.2668, 0.2823, 0.3101, 0.3534, 0.3947, 0.4487, 0.5132, 0.5577, 0.6062, 0.6244, 0.6178],
    [0.2469, 0.2594, 0.2559, 0.2757, 0.2925, 0.3232, 0.3687, 0.4126, 0.4648, 0.5245, 0.5650, 0.6039, 0.6164, 0.5866],
    [0.2473, 0.2613, 0.2599, 0.2782, 0.2987, 0.3326, 0.3802, 0.4233, 0.4744, 0.5283, 0.5668, 0.5997, 0.6000, 0.5455],
    [0.2471, 0.2567, 0.2598, 0.2873, 0.3054, 0.3421, 0.3923, 0.4347, 0.4836, 0.5324, 0.5616, 0.5945, 0.5804, 0.5082],
    [0.2474, 0.2584, 0.2648, 0.2900, 0.3131, 0.3546, 0.3992, 0.4421, 0.4895, 0.5299, 0.5531, 0.5861, 0.5646, 0.4618],
    [0.2474, 0.2575, 0.2648, 0.2943, 0.3172, 0.3598, 0.4078, 0.4487, 0.4905, 0.5283, 0.5448, 0.5730, 0.5383, 0.4242],
    [0.2471, 0.2536, 0.2660, 0.2969, 0.3207, 0.3616, 0.4089, 0.4553, 0.4907, 0.5275, 0.5348, 0.5595, 0.5130, 0.3881],
    [0.2465, 0.2580, 0.2679, 0.2985, 0.3258, 0.3661, 0.4123, 0.4546, 0.4877, 0.5216, 0.5213, 0.5504, 0.4862, 0.3577],
    [0.2464, 0.2556, 0.2697, 0.3067, 0.3300, 0.3707, 0.4144, 0.4571, 0.4844, 0.5125, 0.5119, 0.5375, 0.4579, 0.3354],
    [0.2461, 0.2569, 0.2711, 0.3074, 0.3358, 0.3730, 0.4169, 0.4555, 0.4804, 0.5058, 0.5004, 0.5253, 0.4323, 0.3179],
    [0.2462, 0.2544, 0.2748, 0.3106, 0.3407, 0.3771, 0.4181, 0.4545, 0.4764, 0.4942, 0.4901, 0.5113, 0.4149, 0.3113],
    [0.2458, 0.2549, 0.2763, 0.312 , 0.3445, 0.3813, 0.4167, 0.4511, 0.4708, 0.4907, 0.4746, 0.4955, 0.3937, 0.3067],
    [0.2458, 0.2553, 0.2782, 0.3137, 0.3469, 0.3852, 0.4169, 0.4481, 0.4667, 0.4803, 0.463 , 0.4826, 0.3753, 0.2999],
    [0.2456, 0.2533, 0.2805, 0.3178, 0.3472, 0.3845, 0.4155, 0.4456, 0.4621, 0.4744, 0.4511, 0.4698, 0.3569, 0.2974],
    [0.2462, 0.2547, 0.2803, 0.3241, 0.346 , 0.3845, 0.4154, 0.4400, 0.4586, 0.4687, 0.4373, 0.453 , 0.3485, 0.2918],
    [0.2459, 0.2563, 0.2814, 0.3261, 0.3493, 0.3826, 0.4135, 0.4358, 0.4521, 0.4631, 0.4284, 0.4397, 0.336 , 0.2911],
    [0.2455, 0.2599, 0.2821, 0.324 , 0.3467, 0.3797, 0.4129, 0.4367, 0.4456, 0.4541, 0.4172, 0.4274, 0.3287, 0.2912],
    [0.2452, 0.2602, 0.2819, 0.3252, 0.3454, 0.3782, 0.4099, 0.4308, 0.4387, 0.4471, 0.4096, 0.4162, 0.3232, 0.2926],
    [0.2438, 0.2583, 0.2855, 0.3240, 0.3456, 0.3769, 0.4055, 0.4272, 0.4330, 0.4389, 0.4034, 0.3992, 0.3152, 0.2946],
    [0.2448, 0.2573, 0.2827, 0.3248, 0.3409, 0.3752, 0.4035, 0.4213, 0.4274, 0.4347, 0.3918, 0.3904, 0.3095, 0.2910],
    [0.2451, 0.2588, 0.2848, 0.3229, 0.3417, 0.3737, 0.4001, 0.4189, 0.4222, 0.4297, 0.3819, 0.3795, 0.3052, 0.2879],
    [0.2446, 0.2610, 0.2854, 0.3233, 0.3433, 0.3721, 0.3960, 0.4141, 0.4188, 0.4245, 0.3735, 0.3729, 0.3047, 0.2882],
    [0.2445, 0.2602, 0.2835, 0.3238, 0.3401, 0.3709, 0.3932, 0.4086, 0.4163, 0.4193, 0.3703, 0.3679, 0.3067, 0.2857],
    [0.2442, 0.2602, 0.2815, 0.3227, 0.3408, 0.3678, 0.3908, 0.4028, 0.4103, 0.4114, 0.3633, 0.3607, 0.3054, 0.2848]])

fig, ax = plt.subplots(figsize=(14, 8))
# sns.heatmap(data, ax=ax, cmap='coolwarm', annot=False, linewidths=.5, cbar_kws={'label': 'Value'})# ax.set_title('Loop ParallelN vs Repeat time', fontsize=20)
sns.heatmap(data, ax=ax, cmap='viridis', annot=False, linewidths=0, cbar_kws={'label': 'Value'})# ax.set_title('Loop ParallelN vs Repeat time', fontsize=20)

ax.set_xlabel('Number of Parallelized Layers ', fontsize=16)
ax.set_ylabel('Number of Iterations', fontsize=16)
# affected_layers = total_layers[model] - (start_layer*2+1)
total_layers = 32
ax.set_xticklabels([f'{total_layers-(i*2+1)}' for i in range(data.shape[1])], fontsize=12)
# ax.set_xticklabels([f'{i+1}' for i in range(data.shape[1])], fontsize=12)
ax.set_yticklabels([f'{i+1}' for i in range(data.shape[0])], fontsize=12)

# For each N, get the best Loop Repeat Time
best_ys = data.argmax(axis=0)

# Draw a red square around the best Loop Repeat Time for each N
for i, best_y in enumerate(best_ys):
    ax.add_patch(plt.Rectangle((i, best_y), 1, 1, fill=False, edgecolor='red', lw=2))

# Optionally, customize the xticks and yticks
plt.xticks(fontsize=12)
plt.yticks(fontsize=10)

# Flip the x-axis to have the 0th row at the left
ax.invert_xaxis()
ax.invert_yaxis()

# plt.show()

plt.savefig('qi_llama_llooping.pdf', format='pdf', bbox_inches='tight')


==> plotter/plotter.py <==
import pandas as pd, numpy as np, matplotlib.pyplot as plt # , seaborn as sns

FONT_SIZE = 16  # Adjust this value to control overall font size
LABEL_SIZE = 16

def make_plot(model, method, baselines, normalize, file_type, title, avg_method):
    plt.title(title, fontsize=FONT_SIZE)
    plt.xlabel('Number of Affected Layers', fontsize=FONT_SIZE)
    if normalize:
        plt.ylabel('Normalized Benchmark Value', fontsize=FONT_SIZE)
        plt.ylim(-.1, 1.1)
        plt.axhline(1, color='red', linestyle='--', label='Full Model')
        plt.axhline(0, color='black', linestyle='--', label='Random Baseline')
    else:
        plt.ylabel('Benchmark Value', fontsize=FONT_SIZE)
        avg_baseline = avg_method(list(baselines.values()))
        plt.axhline(avg_baseline, color='red', linestyle='--', label='Full Model')
    plt.legend(bbox_to_anchor=(1.0, 1.0))
    
    # Put the legend below the plot
    plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.05), shadow=True, ncol=7)
    plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.05), shadow=True)

    plt.legend(fontsize=LABEL_SIZE)
    plt.xticks(fontsize=LABEL_SIZE)
    plt.yticks(fontsize=LABEL_SIZE)
    

    plt.tight_layout()
    plt.savefig('figs/' + (f'{model}_{method}.{file_type}'.replace(' ', '').replace('/', '-')))
    plt.close()

def plot_thing(df, zeros, start_layer_str, normalize, file_type, avg_method, avg_method_label):
    model_aliases = {
        'meta-llama/Llama-2-7b-hf': 'Llama2-7b',
        'mistralai/Mistral-7B-v0.1': 'Mistral-7b',
        'EleutherAI/pythia-6.9b': 'Pythia-6.9b',
        'google-bert/bert-large-uncased Thawed': 'BERT-Large',
        'google-bert/bert-large-uncased Frozen': 'BERT-Large (Frozen Eval)',
    }
    method_aliases = {
        'Random': 'Random Layer Order',
        'Big mean layer': 'Parallel Layer',
        'Triple mean layer': 'Looped Parallel 3X',
        'Reverse': 'Reversed Layer Order',
        'Loop Parallel 3 time': 'Looped Parallel 3X',
    }
    benchmark_aliases = {
        'ARC(acc_norm)': 'ARC',
        'COLA(matthews_correlation)': 'COLA',
        'GSM8K(exact match)': 'GSM8K',
        'HellaSwag(acc_norm)': 'HellaSwag',
        'Lambada openai(acc)': 'Lambada',
        'MRPC(acc)': 'MRPC',
        'QNLI(acc)': 'QNLI',
        'RTE(acc)': 'RTE',
        'SST2(acc)': 'SST2',
        'STSB(pearson)': 'STSB',
        'WNLI(acc)': 'WNLI',
        'Winogrande(acc)': 'Winogrande',
    }
    total_layers = {
        'meta-llama/Llama-2-7b-hf': 32,
        'mistralai/Mistral-7B-v0.1': 32,
        'EleutherAI/pythia-6.9b': 32,
        'google-bert/bert-large-uncased Thawed': 24,
        'google-bert/bert-large-uncased Frozen': 24,
    }
    models = df['Model'].unique()
    assert len(models) == 1 # Check that there is only one model per sheet
    assert set(zeros.keys()) <= set(df.columns)
    model = models[0]
    # Model, Method, start_layer, Benchmark
    start_layers = list(df[start_layer_str].unique())
    start_layers.remove('Baseline')
    start_layers.sort()
    methods = list(df['Method'].unique())
    methods.remove('Baseline')
    # Get the baseline for each benchmark
    baselines = {benchmark: df[(df['Model'] == model) & (df['Method'] == 'Baseline')][benchmark].iloc[0] for benchmark in zeros}
    all_means = {}
    for method in methods:
        # Plot the normalized values for each benchmark, then the average.
        Xs, Ys = {}, {}
        for benchmark in sorted(baselines):
            X, Y = [], []
            for start_layer in start_layers:
                # Assert end_layer == Num_layers - start_layer
                # Get the rows that match the model, method, start_layer, end_layer, and benchmark
                rows = df[(df['Model'] == model) & (df['Method'] == method) & (df[start_layer_str] == start_layer)]
                if len(rows) == 0: continue
                assert len(rows) == 1
                row = rows.iloc[0]
                value = row[benchmark]
                # Normalize the value
                min_val, max_val = zeros[benchmark], baselines[benchmark]
                if normalize:
                    value = (value - min_val) / (max_val - min_val)
                # X.append(start_layer)
                affected_layers = total_layers[model] - (start_layer*2+1)
                X.append(affected_layers)
                Y.append(value)
            Xs[benchmark] = X
            Ys[benchmark] = Y
        # Plot the individual benchmarks in light colors, followed by the average in a dark color.
        for benchmark in sorted(baselines):
            plt.plot(Xs[benchmark], Ys[benchmark], marker='o', markersize=3, label=benchmark_aliases.get(benchmark, benchmark), alpha=.25)
        # Plot the average. or.. maybe do median instead of mean?
        Y = avg_method([Ys[benchmark] for benchmark in sorted(baselines)], axis=0)
        all_means[method] = (X, Y)
        plt.plot(Xs[benchmark], Y, marker='o', markersize=3, label=avg_method_label, color='black')
        make_plot(model, method, baselines, normalize, file_type, method_aliases.get(method, method) + ': ' + model_aliases[model], avg_method)
    # Plot the averages of all the methods on one plot.
    for method in sorted(all_means, key=lambda x: (method_aliases.get(x, x))):
        if method in ['Double Repeat', 'Triple Repeat']: continue
        X, Y = all_means[method]
        plt.plot(X, Y, marker='o', markersize=3, label=method if method not in method_aliases else method_aliases[method])
    make_plot(model, 'All Methods', baselines, normalize, file_type, ' All Methods: ' + model_aliases[model], avg_method)

# Spits out ALL the figures!
def main():
    file_type = 'pdf'
    # We can get this directly via the web, but would have to deal with permissions.
    f = 'Painter Experiment.xlsx'
    dfs = {sheet: pd.read_excel(f, sheet_name=sheet) for sheet in pd.ExcelFile(f).sheet_names}
    # Handle the two random tabs: 'llama2-7b-random' and 'bert-large-random'
    
    # Average over the seeds and add to dfs['llama2-7b']
    df = dfs['llama2-7b-random'].groupby(['Model', 'Method', 'start_layer_idx(N)']).mean().reset_index().drop(columns='Seed')
    dfs['llama2-7b'] = pd.concat([dfs['llama2-7b'], df], ignore_index=True)
    
    # Same for Mistral-7b
    df = dfs['mistral-7b-random'].groupby(['Model', 'Method', 'start_layer_idx(N)']).mean().reset_index().drop(columns='Seed')
    dfs['mistral-7b'] = pd.concat([dfs['mistral-7b'], df], ignore_index=True)

    # Same for Pythia-6.9b
    df = dfs['pythia-6.9b-random'].groupby(['Model', 'Method', 'start_layer_idx(N)']).mean().reset_index().drop(columns='Seed')
    dfs['pythia-6.9b'] = pd.concat([dfs['pythia-6.9b'], df], ignore_index=True)
   
    # Same for BERT. Rename 'start_layer_idx(N)' to 'N (start_layer_idx)'
    df = dfs['bert-large-random'].groupby(['Model', 'Method', 'Frozn Encoder', 'start_layer_idx(N)']).mean().reset_index()
    df = df.rename(columns={'start_layer_idx(N)': 'N (start_layer_idx)'})
    dfs['bert-large-uncased'] = pd.concat([dfs['bert-large-uncased'], df], ignore_index=True)

    # Plots for Lllama2-7b
    df = dfs['llama2-7b']
    normalize = True
    avg_method, avg_method_label = np.median, 'Median'
    # For each benchmark, normalize the values to be between 0 and 1.
    zeros = {
        'ARC(acc_norm)': .25,
        'HellaSwag(acc_norm)': .25,
        'Winogrande(acc)': .5,
        'Lambada openai(acc)': 0.,
        'GSM8K(exact match)': 0.,
        # 'TruthfulQA(m2)': 0.,  # Excluding this benchmark.
    }
    plot_thing(df, zeros, 'start_layer_idx(N)', normalize, file_type, avg_method, avg_method_label)

    # Plots for Mistral-7b-v0.1
    df = dfs['mistral-7b']
    normalize = True
    avg_method, avg_method_label = np.median, 'Median'
    # For each benchmark, normalize the values to be between 0 and 1.
    zeros = {
        'ARC(acc_norm)': .25,
        'HellaSwag(acc_norm)': .25,
        'Winogrande(acc)': .5,
        'Lambada openai(acc)': 0.,
        'GSM8K(exact match)': 0.,
        # 'TruthfulQA(m2)': 0.,  # Excluding this benchmark.
    }
    plot_thing(df, zeros, 'start_layer_idx(N)', normalize, file_type, avg_method, avg_method_label)

    # Plots for pythia-6.9b
    df = dfs['pythia-6.9b']
    normalize = True
    avg_method, avg_method_label = np.median, 'Median'
    # For each benchmark, normalize the values to be between 0 and 1.
    zeros = {
        'ARC(acc_norm)': .25,
        'HellaSwag(acc_norm)': .25,
        'Winogrande(acc)': .5,
        'Lambada openai(acc)': 0.,
        'GSM8K(exact match)': 0.,
        # 'TruthfulQA(m2)': 0.,  # Excluding this benchmark.
    }
    plot_thing(df, zeros, 'start_layer_idx(N)', normalize, file_type, avg_method, avg_method_label)


    # Now for BERT!
    normalize = False
    avg_method, avg_method_label = np.mean, 'Average'
    df = dfs['bert-large-uncased']
    # Merge column 'Frozen Encoder' into Model
    df['Model'] = df['Model'] + ' ' + df['Frozn Encoder'].apply(lambda x: 'Frozen' if x else 'Thawed')
    # Note there are two baselines, one frozen and one for not.
    zeros = {
        'COLA(matthews_correlation)': 0,
        'SST2(acc)': .5,
        'MRPC(acc)': .68,
        'STSB(pearson)': .2,
        'QNLI(acc)': .5,
        'RTE(acc)': .5,
        'WNLI(acc)': .5,
    }
    # Get the cases where the model ends in 'Frozen' and 'NotFrozen'
    df1 = df[df['Model'].str.endswith('Thawed')]
    plot_thing(df1, zeros, 'N (start_layer_idx)', normalize, file_type, avg_method, avg_method_label)
    df2 = df[df['Model'].str.endswith('Frozen')]
    plot_thing(df2, zeros, 'N (start_layer_idx)', normalize, file_type, avg_method, avg_method_label)

if __name__ == '__main__': main()

